Kaskade: Graph Views for Efficient Graph Analytics

Graphs are an increasingly popular way to model real-world entities and relationships between them, ranging from social networks to data lineage graphs and biological datasets. Queries over these large graphs often involve expensive subgraph traversals and complex analytical computations. These real-world graphs are often substantially more structured than a generic vertex-and-edge model would suggest, but this insight has remained mostly unexplored by existing graph engines for graph query optimization purposes. Therefore, in this work, we focus on leveraging structural properties of graphs and queries to automatically derive materialized graph views that can dramatically speed up query evaluation. We present KASKADE, the first graph query optimization framework to exploit materialized graph views for query optimization purposes. KASKADE employs a novel constraint-based view enumeration technique that mines constraints from query workloads and graph schemas, and injects them during view enumeration to significantly reduce the search space of views to be considered. Moreover, it introduces a graph view size estimator to pick the most beneficial views to materialize given a query set and to select the best query evaluation plan given a set of materialized views. We evaluate its performance over real-world graphs, including the provenance graph that we maintain at Microsoft to enable auditing, service analytics, and advanced system optimizations. Our results show that KASKADE substantially reduces the effective graph size and yields significant performance speedups (up to 50X), in some cases making otherwise intractable queries possible.

==> figures/crop_pdfs.sh <==
#!/bin/sh

for f in *pdf;
do
  pdfcrop $f $f.tmp
  mv $f.tmp $f
done


==> plots/bar_plotter.py <==
import argparse
import itertools
import math
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches  # for manual legend
import numpy as np
import os
import pandas as pd
import seaborn as sns
import sys


# Seaborn global settings.
sns.set(context='paper',
        font='serif',
        font_scale=2,  # 1.5 for plots in original submission
        rc={'lines.linewidth': 3})
sns.set_style('white', {'axes.linewidth': 1.5,
                        'axes.edgecolor': '.0',
                        'axes.labelcolor': '.0',
                        'font.family': 'serif',
                        'font.serif': 'Times New Roman',
                        'grid.color': '.0',
                        'text.color': '.0',
                        'xtick.color': '.0',
                        'ytick.color': '.0'})
sns.despine(top=False, bottom=False)


def plot(input_csv, out_pdf, x_axis_column, y_axis_column, x_axis_label,
         y_axis_label, hue_column, multi_color, error_bars, rotate_xlabels,
         hide_xlabels, log_scale_x, log_scale_y,
         y_min, y_max, pad_y, autolegend, legend_ncol,
         legend_bbox_left, legend_bbox_up, rotate_xticks,
         fig_width, fig_height, title):
    print ''
    print 'parsing \"%s\"...' % input_csv

    df = pd.read_csv(input_csv)

    plt.figure()

    if title:
        plt.title(title)

    kwargs = {
        'data': df,
        'x': x_axis_column,
        'y': y_axis_column,
    }

    ax = None
    palette = sns.color_palette('Paired', 8)  # 'colorblind', 8)
    labels = None
    handles = []

    if hue_column is not None:
        kwargs['palette'] = palette
        labels = df[hue_column].unique().tolist()
        kwargs['hue'] = hue_column
    elif multi_color:
        kwargs['palette'] = palette
        labels = df[x_axis_column].unique().tolist()
        it = itertools.cycle(palette)
        for label in labels:
            handles.append(mpatches.Patch(facecolor=next(it),
                                          label=label,
                                          edgecolor='black'))
    else:
        kwargs['color'] = '#0174B0'  # blue

    if not error_bars:
        kwargs['ci'] = None
    else:
        kwargs['errwidth'] = 2

    ax = sns.barplot(**kwargs)

    # Axis's scales and limits.
    if log_scale_y:
        if not y_min:
            ax.set_yscale('symlog')
        else:
            ax.set_yscale('log')
    ylim = (y_min or 0.0, y_max or df[y_axis_column].max() * 1.01)
    ax.set(ylim=ylim)

    if pad_y:
        max_y = df[y_axis_column].max()
        new_ymax = max_y * 1.20  # pad by 20%
        if log_scale_y:
            nearest_pow_10 = math.ceil(math.log10(max_y))
            new_ymax = 10**(nearest_pow_10 + 1)
        ax.set_ylim(ymax=(new_ymax))

    # Axis labels.
    ax.set(xlabel=x_axis_label)
    if y_axis_label:
        ax.set(ylabel=y_axis_label)
    else:
        ax.set(ylabel='')

    if rotate_xticks:
        ax.set_xticklabels(ax.get_xticklabels(), rotation=45)

    legend_kwargs = {
        'borderpad': 0.2,
        'borderaxespad': 0.0,
        'columnspacing': 1.0,
        'handletextpad': 0.2,
        'loc': 'upper left',
        'ncol': legend_ncol or 1,
        'shadow': True
        #        'labelspacing': 0
    }
    if autolegend:
        legend_kwargs['loc'] = 'best'
    else:
        left = legend_bbox_left or 0.0
        up = legend_bbox_up or 1.2
        legend_kwargs['bbox_to_anchor'] = (left, up)
        legend_kwargs['frameon'] = True

    if hue_column is None and multi_color:
        ax.legend(handles=handles, labels=labels, **legend_kwargs)
    else:
        ax.legend(**legend_kwargs)

    if rotate_xlabels:
        for bar in ax.get_xticklabels():
            bar.set_rotation(-45)

    if hide_xlabels:
        ax.set(xticklabels=[])

    fig = ax.get_figure()

    fig.set_size_inches(fig_width, fig_height)
    fig.savefig(out_pdf, format='pdf', bbox_inches='tight')

    print 'Saved plot as "%s".' % out_pdf


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Plots experiment results.')
    parser.add_argument('-i', '--input_csv',
                        help='Relative path of input micro-bench results CSV.',
                        required=True)
    parser.add_argument('-o', '--out_pdf',
                        help='Relative path of output PDF plot.',
                        required=True)
    parser.add_argument('-x', '--x_axis_column',
                        help='Column name on pandas dataframe for X axis data.',
                        required=True)
    parser.add_argument('-xl', '--x_axis_label',
                        help='Label for X axis.',
                        required=True)
    parser.add_argument('-y', '--y_axis_column',
                        help='Column name on pandas dataframe for Y axis data.',
                        required=True)
    parser.add_argument('-yl', '--y_axis_label',
                        help='Label for Y axis.')
    parser.add_argument('--hue_column',
                        help='Column name on pandas dataframe for hue.',
                        required=False)
    parser.add_argument('--y_min',
                        help='Min value on Y axis',
                        type=float)
    parser.add_argument('--y_max',
                        help='Max value on Y axis',
                        type=float)
    parser.add_argument('--no-error_bars',
                        help='Disable error bars on bar plot.',
                        dest='error_bars',
                        action='store_false')
    parser.set_defaults(error_bars=True)
    parser.add_argument('--rotate_xlabels',
                        dest='rotate_xlabels',
                        action='store_true')
    parser.set_defaults(rotate_xlabels=False)
    parser.add_argument('--hide_xlabels',
                        dest='hide_xlabels',
                        action='store_true')
    parser.set_defaults(hide_xlabels=False)
    parser.add_argument('--multi_color',
                        dest='multi_color',
                        action='store_true')
    parser.set_defaults(multi_color=False)
    parser.add_argument('--log_scale_y',
                        dest='log_scale_y',
                        action='store_true')
    parser.set_defaults(log_scale_y=False)
    parser.add_argument('--log_scale_x',
                        dest='log_scale_x',
                        action='store_true')
    parser.set_defaults(log_scale_x=False)
    parser.add_argument('--pad_y',
                        dest='pad_y',
                        action='store_true')
    parser.set_defaults(pad_y=False)
    parser.add_argument('--autolegend',
                        dest='autolegend',
                        action='store_true')
    parser.set_defaults(autolegend=False)
    parser.add_argument('--legend_ncol',
                        type=int)
    parser.add_argument('--legend_bbox_left',
                        type=float)
    parser.add_argument('--legend_bbox_up',
                        type=float)
    parser.add_argument('--rotate_xticks',
                        dest='rotate_xticks',
                        action='store_true')
    parser.set_defaults(rotate_xticks=False)
    parser.add_argument('--fig_width', type=float)
    parser.set_defaults(fig_width=6.5)
    parser.add_argument('--fig_height', type=float)
    parser.set_defaults(fig_height=3.2)
    parser.add_argument('--title')

    args = parser.parse_args()

    plot(**vars(args))


==> plots/plot_bar_query_runtimes-het.sh <==
#!/bin/sh

x_column='query'
x_label='Query'
y_column='total_time'
y_label='Total Runtime (s)'
hue_column='experiment'
w=4
h=3

for net in dblp prov; do
  data_file=data/bar_query_runtimes-${net}.csv
  out_pdf=../figures/`basename -s .csv $data_file`.pdf

  # No label on y-axis.
  if [ "$net" == "dblp" ]; then
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column --hue_colum $hue_column --legend_ncol=2
    --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y --fig_width=$w
    --fig_height=$h --title=\"${net}\" --y_min=0.1 --y_max=10000"
  else
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column -yl \"$y_label\" --hue_colum $hue_column
    --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y
    --fig_width=$w --fig_height=$h --title=\"${net}\" --y_min=0.1 --y_max=10000"
  fi
  echo "running $cmd"
  eval $cmd

  pdfcrop $out_pdf $out_pdf.tmp
  mv $out_pdf.tmp $out_pdf
done


==> plots/plot_bar_query_runtimes-hom.sh <==
#!/bin/sh

x_column='query'
x_label='Query'
y_column='total_time'
y_label='Total Runtime (s)'
hue_column='experiment'
w=4
h=3

#for net in bio-mouse-gene bn-human soc-livejournal roadnet-usa; do
for net in soc-livejournal roadnet-usa; do
  data_file="data/bar_query_runtimes-${net}.csv"
  out_pdf=../figures/`basename -s .csv $data_file`.pdf

  # No y axis label on figs other than the left-most one on 4x1 grid.
  if [ "$net" = "roadnet-usa" ] || [ "$net" = "soc-livejournal" ]; then
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column --hue_column $hue_column --legend_ncol=2
    --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y --fig_width=$w
    --fig_height=$h --title=$net --y_min=0.1 --y_max=10000"
  else
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column $hue_column
    --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y
    --fig_width=$w --fig_height=$h --title=$net --y_min=0.1 --y_max=10000"
  fi

  echo "running $cmd"
  eval $cmd

  pdfcrop $out_pdf $out_pdf.tmp
  mv $out_pdf.tmp $out_pdf
done


==> plots/plot_bar_query_runtimes.sh <==
#!/bin/sh

x_column='query'
x_label='Query'
y_column='total_time'
y_label='Total Runtime (s)'
hue_column='experiment'
data_file='data/bar_query_runtimes.csv'

out_pdf=../figures/`basename -s .csv $data_file`.pdf

# Same hue for all bars, so no hue_column is specified.
cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl \"$x_label\" -y $y_column -yl \"$y_label\" --hue_colum $hue_column --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y"
echo "running $cmd"
eval $cmd


==> plots/plot_bar_size_reduction-het.sh <==
#!/bin/sh

x_column='stat'
x_label=''
y_column='amount'
y_label='Size (millions)'
hue_column='view'
w=4
h=3

for net in dblp prov; do
  data_file=data/bar_size_reduction-${net}.csv
  out_pdf=../figures/`basename -s .csv $data_file`.pdf

  # No label on y-axis.
  if [ "$net" == "dblp" ]; then
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column --hue_column $hue_column --no-error_bars
    --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y
    --fig_width=$w --fig_height=$h --title=${net} --y_max=100"
  else
    cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column $hue_column
    --no-error_bars --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0
    --log_scale_y --fig_width=$w --fig_height=$h --title=${net} --y_max=1000000"
  fi

  echo "running $cmd"
  eval $cmd

  pdfcrop $out_pdf $out_pdf.tmp
  mv $out_pdf.tmp $out_pdf
done


==> plots/plot_bar_size_reduction.sh <==
#!/bin/sh

x_column='stat'
x_label=''
y_column='amount'
y_label='Size (millions)'
hue_column='view'

for data_file in data/bar_size_reduction*; do
  out_pdf=../figures/`basename -s .csv $data_file`.pdf
  cmd="python bar_plotter.py -i $data_file -o $out_pdf -x $x_column -xl \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column $hue_column --no-error_bars --legend_ncol=2 --legend_bbox_up=1 --legend_bbox_left=0 --log_scale_y"
  echo "running $cmd"
  eval $cmd
done


==> plots/plot_series_view_estimates.sh <==
#!/bin/sh

x_column='graph_size_in_edges'
x_label='Graph Edges'
y_column='spanner_size_in_edges'
y_label='Connector Edges'
hue_column='estimate'
h=3.75

for net in prov dblp roadnet-usa soc-livejournal; do
  data_file=data/series_view_estimates-${net}.csv
  out_pdf=../figures/`basename -s .csv $data_file`.pdf

  # y axis label only on prov graph (left-most on paper).
  if [ "$net" = "prov" ]; then
    cmd="python series_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column $hue_column
    --no-error_bars --legend_bbox_left=0.001 --legend_bbox_up=1 --legend_ncol=2
    --x_min=10000 --y_min=1000 --y_max=10000000000 --log_scale_x --log_scale_y
    --title=$net --fig_height=$h --markers v ^ o s"
  else
    cmd="python series_plotter.py -i $data_file -o $out_pdf -x $x_column -xl
    \"$x_label\" -y $y_column --hue_column $hue_column --no-error_bars
    --legend_bbox_left=0.001 --legend_bbox_up=1 --legend_ncol=2 --log_scale_x
    --x_min=10000 --y_min=1000 --y_max=10000000000 --log_scale_y --title=$net
    --fig_height=$h --markers v ^ o s"
  fi

  echo "running $cmd"
  eval $cmd

  pdfcrop $out_pdf $out_pdf.tmp
  mv $out_pdf.tmp $out_pdf
done


==> plots/plot_timeseries_blast_radius_performance.sh <==
#!/bin/sh

x_column='num_days'
x_label='Data size (number of days)'
y_column='total_runtime'
y_label='Total Runtime (s)'
hue_column='query'

for data_file in data/timeseries_blast_radius_performance-*hop.csv; do
  out_pdf=../figures/`basename -s .csv $data_file`.pdf
  cmd="python timeseries_plotter.py -i $data_file -o $out_pdf -x $x_column -xl \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column \"$hue_column\" --no-error_bars --y_max=102 --x_min=-0.01 --x_max=6.01 --legend_bbox_left=0.001 --legend_bbox_up=1.0 --legend_ncol=2 --markers v ^ o x"
  echo "running $cmd"
  eval $cmd
done


==> plots/plot_timeseries_partitioning.sh <==
#!/bin/sh

x_column='num_partitions'
x_label='Number of partitions'
y_column='relative_speedup' #'total_runtime'
y_label='Relative Runtime' #'Total Runtime (s)'
hue_column='query'

data_file=data/timeseries_partitioning.csv
out_pdf=../figures/`basename -s .csv $data_file`.pdf

cmd="python timeseries_plotter.py -i $data_file -o $out_pdf -x $x_column -xl \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column \"$hue_column\" --no-error_bars --y_max=1.01 --x_min=-0.01 --x_max=4.01 --legend_bbox_left=0.001 --legend_bbox_up=1.2 --legend_ncol=2 --markers v ^ o x"
echo "running $cmd"
eval $cmd


==> plots/plot_timeseries_view_estimates.sh <==
#!/bin/sh

x_column='view_num'
x_label='View number'
y_column='size_in_edges'
y_label='Number of edges'
hue_column='experiment'

data_file=data/timeseries_view_estimates.csv
out_pdf=../figures/`basename -s .csv $data_file`.pdf

cmd="python timeseries_plotter.py -i $data_file -o $out_pdf -x $x_column -xl \"$x_label\" -y $y_column -yl \"$y_label\" --hue_column $hue_column --no-error_bars --legend_bbox_left=0.001 --legend_bbox_up=1.1 --legend_ncol=3 --markers v ^ o"
echo "running $cmd"
eval $cmd


==> plots/replot_all.sh <==
#!/bin/sh

for script in plot_*sh; do
  sh $script
done


==> plots/series_plotter.py <==
import argparse
import itertools
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches  # for manual legend
import numpy as np
import os
import pandas as pd
import seaborn as sns
import sys


# Seaborn global settings.
sns.set(context='paper',
        font='serif',
        font_scale=2,
        rc={
            'lines.linewidth': 3,
            'lines.markeredgewidth': 1,
            'lines.markersize': 12
        })
sns.set_style('white', {'axes.linewidth': 1.5,
                        'axes.edgecolor': '.0',
                        'axes.labelcolor': '.0',
                        'font.family': 'serif',
                        'font.serif': 'Times New Roman',
                        'grid.color': '.0',
                        'text.color': '.0',
                        'xtick.color': '.0',
                        'ytick.color': '.0'})
sns.despine(top=False, bottom=False)


def plot(input_csv, out_pdf, x_axis_column, y_axis_column, x_axis_label,
         y_axis_label, hue_column, multi_color, y_min, y_max, x_min, x_max,
         error_bars, rotate_xlabels, hide_xlabels, log_scale_y, log_scale_x,
         legend_ncol, legend_bbox_left, legend_bbox_up, markers,
         fig_width, fig_height, title):
    print ''
    print 'parsing \"%s\"...' % input_csv

    df = pd.read_csv(input_csv)

    plt.figure()

    if title:
        plt.title(title)

    kwargs = {
        'data': df,
        'x': x_axis_column,
        'y': y_axis_column,
    }

    ax = None
    palette = sns.color_palette('colorblind', 8)
    labels = None
    handles = []

    if hue_column is not None:
        labels = df[hue_column].unique().tolist()
        kwargs['hue'] = hue_column
        kwargs['palette'] = palette
    elif multi_color:
        labels = df[x_axis_column].unique().tolist()
        kwargs['palette'] = palette
        it = itertools.cycle(palette)
        for label in labels:
            handles.append(mpatches.Patch(facecolor=next(it),
                                          label=label,
                                          edgecolor='black'))
    else:
        kwargs['color'] = '#0174B0'  # blue

    if not error_bars:
        kwargs['ci'] = None
    else:
        kwargs['errwidth'] = 2

    # series factorplot
    kwargs['kind'] = 'point'
    kwargs['capsize'] = 0.2
    print 'markers=%s' % markers
    kwargs['markers'] = markers or [
        'o', 'v', '^', 'x', 's', '*', '+', 'h', 'd']
    kwargs['scale'] = 0.5
    kwargs['legend'] = False  # we add it manually later

    m = iter(kwargs['markers'])
    for n, data in df.groupby(hue_column):
        # Highlight "special" series.
        if n == "$|E|$":
            plt.plot(data[x_axis_column], data[y_axis_column], '--',
                 marker=next(m), label=n)
        else:
            plt.plot(data[x_axis_column], data[y_axis_column],
                 marker=next(m), label=n)

    ax = plt.gca()
    ax.set(xlabel=x_axis_label)

    if y_axis_label:
        ax.set(ylabel=y_axis_label)
    else:
        ax.set(ylabel='')

    # Axis's scales and limits.
    if log_scale_y:
        if not y_min:
            ax.set_yscale('symlog')
        else:
            ax.set_yscale('log')
    if log_scale_x:
        if not x_min:
            ax.set_xscale('symlog')
        else:
            ax.set_xscale('log')
    ylim = (y_min or 0.0, y_max or df[y_axis_column].max() * 1.01)
    xlim = (x_min or 0.0, x_max or df[x_axis_column].max() * 1.01)
    ax.set(ylim=ylim, xlim=xlim)

    legend_kwargs = {
        'borderpad': 0.2,
        'borderaxespad': 0.0,
        'columnspacing': 1.0,
        'handletextpad': 0.2,
        'loc': 'upper left',
        'ncol': legend_ncol or 1,
        'labelspacing': 0.3,
        'bbox_to_anchor': (legend_bbox_left or 0.0, legend_bbox_up or 1.0),
        'frameon': True,
        'shadow': True
    }
    if hue_column is None and multi_color:
        plt.legend(handles=handles, labels=labels, **legend_kwargs)
    else:
        plt.legend(**legend_kwargs)

    # Supress scientific notation.
#    plt.ticklabel_format(style='plain', axis='y')

    if rotate_xlabels:
        for bar in ax.get_xticklabels():
            bar.set_rotation(-45)

    if hide_xlabels:
        ax.set(xticklabels=[])

    fig = plt.gcf()  # ax.get_figure()

    fig.set_size_inches(fig_width, fig_height)
    fig.savefig(out_pdf, format='pdf', bbox_inches='tight')

    print 'Saved plot as "%s".' % out_pdf


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Plots experiment results.')
    parser.add_argument('-i', '--input_csv',
                        help='Relative path of input micro-bench results CSV.',
                        required=True)
    parser.add_argument('-o', '--out_pdf',
                        help='Relative path of output PDF plot.',
                        required=True)
    parser.add_argument('-x', '--x_axis_column',
                        help='Column name on pandas dataframe for X axis data.',
                        required=True)
    parser.add_argument('-xl', '--x_axis_label',
                        help='Label for X axis.',
                        required=True)
    parser.add_argument('-y', '--y_axis_column',
                        help='Column name on pandas dataframe for Y axis data.',
                        required=True)
    parser.add_argument('-yl', '--y_axis_label',
                        help='Label for Y axis.')
    parser.add_argument('--hue_column',
                        help='Column name on pandas dataframe for hue.',
                        required=False)
    parser.add_argument('--y_min',
                        help='Min value on Y axis',
                        type=float)
    parser.add_argument('--y_max',
                        help='Max value on Y axis',
                        type=float)
    parser.add_argument('--x_min',
                        help='Min value on X axis',
                        type=float)
    parser.add_argument('--x_max',
                        help='Max value on X axis',
                        type=float)
    parser.add_argument('--error_bars',
                        help='Enable error bars on bar plot (default).',
                        dest='error_bars',
                        action='store_true')
    parser.add_argument('--no-error_bars',
                        help='Disable error bars on bar plot.',
                        dest='error_bars',
                        action='store_false')
    parser.set_defaults(error_bars=True)
    parser.add_argument('--rotate_xlabels',
                        dest='rotate_xlabels',
                        action='store_true')
    parser.add_argument('--no-rotate_xlabels',
                        dest='rotate_xlabels',
                        action='store_false')
    parser.set_defaults(rotate_xlabels=False)
    parser.add_argument('--hide_xlabels',
                        dest='hide_xlabels',
                        action='store_true')
    parser.add_argument('--no-hide_xlabels',
                        dest='hide_xlabels',
                        action='store_false')
    parser.set_defaults(hide_xlabels=False)
    parser.add_argument('--multi_color',
                        dest='multi_color',
                        action='store_true')
    parser.add_argument('--no-multi_color',
                        dest='multi_color',
                        action='store_false')
    parser.set_defaults(multi_color=False)
    parser.add_argument('--log_scale_y',
                        dest='log_scale_y',
                        action='store_true')
    parser.set_defaults(log_scale_y=False)
    parser.add_argument('--log_scale_x',
                        dest='log_scale_x',
                        action='store_true')
    parser.set_defaults(log_scale_x=False)
    parser.add_argument('--legend_ncol',
                        type=int)
    parser.add_argument('--legend_bbox_left',
                        type=float)
    parser.add_argument('--legend_bbox_up',
                        type=float)
    parser.add_argument('--markers',
                        nargs='+')
    parser.add_argument('--fig_width', type=float)
    parser.set_defaults(fig_width=4)
    parser.add_argument('--fig_height', type=float)
    parser.set_defaults(fig_height=4)
    parser.add_argument('--title')

    args = parser.parse_args()

    plot(**vars(args))


==> plots/timeseries_plotter.py <==
import argparse
import itertools
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches  # for manual legend
import numpy as np
import os
import pandas as pd
import seaborn as sns
import sys


# Seaborn global settings.
sns.set(context='paper',
        font='serif',
        font_scale=1.5,
        rc={'lines.linewidth': 3})
sns.set_style('white', {'axes.linewidth': 1.5,
                        'axes.edgecolor': '.0',
                        'axes.labelcolor': '.0',
                        'font.family': 'serif',
                        'font.serif': 'Times New Roman',
                        'grid.color': '.0',
                        'text.color': '.0',
                        'xtick.color': '.0',
                        'ytick.color': '.0'})
sns.despine(top=False, bottom=False)


def plot(input_csv, out_pdf, x_axis_column, y_axis_column, x_axis_label,
         y_axis_label, hue_column, multi_color, y_min, y_max, x_min, x_max,
         error_bars, rotate_xlabels, hide_xlabels, log_scale, legend_ncol,
         legend_bbox_left, legend_bbox_up, markers):
    print ''
    print 'parsing \"%s\"...' % input_csv

    df = pd.read_csv(input_csv)

    plt.figure()

    kwargs = {
        'data': df,
        'x': x_axis_column,
        'y': y_axis_column,
    }

    ax = None
    palette = sns.color_palette('colorblind', 8)
    labels = None
    handles = []

    if hue_column is not None:
        labels = df[hue_column].unique().tolist()
        kwargs['hue'] = hue_column
        kwargs['palette'] = palette
    elif multi_color:
        labels = df[x_axis_column].unique().tolist()
        kwargs['palette'] = palette
        it = itertools.cycle(palette)
        for label in labels:
            handles.append(mpatches.Patch(facecolor=next(it),
                                          label=label,
                                          edgecolor='black'))
    else:
        kwargs['color'] = '#0174B0'  # blue

    if not error_bars:
        kwargs['ci'] = None
    else:
        kwargs['errwidth'] = 2

    # series factorplot
    kwargs['kind'] = 'point'
    kwargs['capsize'] = 0.2
    print 'markers=%s' % markers
    kwargs['markers'] = markers or [
        'o', 'v', '^', 'x', 's', '*', '+', 'h', 'd']
    kwargs['scale'] = 0.5
    kwargs['legend'] = False  # we add it manually later
    ax = sns.factorplot(**kwargs)

    ax.set(xlabel=x_axis_label, ylabel=y_axis_label).despine(top=False, right=False)
    ylim = (y_min or 0.0, y_max or df[y_axis_column].max() * 1.01)
    xlim = (x_min or 0.0, x_max or df[x_axis_column].max() * 1.01)
    ax.set(ylim=ylim, xlim=xlim)

    if log_scale:
        ax.fig.get_axes()[0].set_yscale('log')  # ax.set_yscale('log')

    legend_kwargs = {
        'borderpad': 0.2,
        'borderaxespad': 0.0,
        'columnspacing': 1.0,
        'handletextpad': 0.2,
        'loc': 'upper left',
        'ncol': legend_ncol or 1,
        'labelspacing': 0.3,
        'bbox_to_anchor': (legend_bbox_left or 0.0, legend_bbox_up or 1.0),
        'frameon': True,
        'shadow': True
    }
    if hue_column is None and multi_color:
        plt.legend(handles=handles, labels=labels, **legend_kwargs)
    else:
        plt.legend(**legend_kwargs)

    if rotate_xlabels:
        for bar in ax.get_xticklabels():
            bar.set_rotation(-45)

    if hide_xlabels:
        ax.set(xticklabels=[])

    fig = ax.fig  # ax.get_figure()

    fig.set_size_inches(6.5, 3.2)
    fig.savefig(out_pdf, format='pdf', bbox_inches='tight')

    print 'Saved plot as "%s".' % out_pdf


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Plots experiment results.')
    parser.add_argument('-i', '--input_csv',
                        help='Relative path of input micro-bench results CSV.',
                        required=True)
    parser.add_argument('-o', '--out_pdf',
                        help='Relative path of output PDF plot.',
                        required=True)
    parser.add_argument('-x', '--x_axis_column',
                        help='Column name on pandas dataframe for X axis data.',
                        required=True)
    parser.add_argument('-xl', '--x_axis_label',
                        help='Label for X axis.',
                        required=True)
    parser.add_argument('-y', '--y_axis_column',
                        help='Column name on pandas dataframe for Y axis data.',
                        required=True)
    parser.add_argument('-yl', '--y_axis_label',
                        help='Label for Y axis.',
                        required=True)
    parser.add_argument('--hue_column',
                        help='Column name on pandas dataframe for hue.',
                        required=False)
    parser.add_argument('--y_min',
                        help='Min value on Y axis',
                        type=float)
    parser.add_argument('--y_max',
                        help='Max value on Y axis',
                        type=float)
    parser.add_argument('--x_min',
                        help='Min value on X axis',
                        type=float)
    parser.add_argument('--x_max',
                        help='Max value on X axis',
                        type=float)
    parser.add_argument('--error_bars',
                        help='Enable error bars on bar plot (default).',
                        dest='error_bars',
                        action='store_true')
    parser.add_argument('--no-error_bars',
                        help='Disable error bars on bar plot.',
                        dest='error_bars',
                        action='store_false')
    parser.set_defaults(error_bars=True)
    parser.add_argument('--rotate_xlabels',
                        dest='rotate_xlabels',
                        action='store_true')
    parser.set_defaults(rotate_xlabels=False)
    parser.add_argument('--hide_xlabels',
                        dest='hide_xlabels',
                        action='store_true')
    parser.set_defaults(hide_xlabels=False)
    parser.add_argument('--multi_color',
                        dest='multi_color',
                        action='store_true')
    parser.set_defaults(multi_color=False)
    parser.add_argument('--log_scale',
                        dest='log_scale',
                        action='store_true')
    parser.set_defaults(log_scale=False)
    parser.add_argument('--legend_ncol',
                        type=int)
    parser.add_argument('--legend_bbox_left',
                        type=float)
    parser.add_argument('--legend_bbox_up',
                        type=float)
    parser.add_argument('--markers',
                        nargs='+')

    args = parser.parse_args()

    plot(**vars(args))

